Bootstrapping the Simplest Deconfined Quantum Critical Point

We study the $N=3$ case of the $CP^{N-1}$ model, which is a field theory of $N$ complex scalars in $3d$ coupled to an Abelian gauge field with $SU(N) \times U(1)$ global symmetry. Recent evidence suggests the $N=2$ theory is not critical, which makes the $N=3$ theory the simplest possibility of deconfined quantum criticality. We apply the conformal bootstrap to correlators of charge $q=0,1,2$ scalar operators under the $U(1)$ symmetry, which gives us access also to $q=3,4$ operators. After imposing that only the lowest $q=0,1,2$ scalar operators are relevant, we find that the bootstrap bounds are saturated by the large $N$ prediction for $q=1,2,3,4$ scalar monopole operator scaling dimensions, which were shown earlier to be accurate even for small $N$, as well as a lattice prediction for the $q=0$ non-monopole scalar operator. We also predict the scaling dimensions of the lowest spinning monopole operators, which we match to the large charge prediction for spinning operators. This suggests that the critical $CP^{2}$ model is described by this bootstrap bound.

==> anc/QED3_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    296479,       7284]
NotebookOptionsPosition[    295230,       7255]
NotebookOutlinePosition[    295656,       7272]
CellTagsIndexPosition[    295613,       7269]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["QED3 Bootstrap Data", "Section",
 CellChangeTimes->{{3.9609771391902103`*^9, 3.9609771562798147`*^9}, {
  3.96097721967873*^9, 
  3.96097722146939*^9}},ExpressionUUID->"f10b46ff-b220-463c-a02b-\
a544e64212e5"],

Cell[TextData[{
 "The data is stored in terms of two nested associations. The outer \
association is organized by the value of N (i.e. the value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "\[Phi]"], TraditionalForm]],
  ExpressionUUID->"73bb3e90-a2c7-42ab-8b97-7ce05801d6d3"],
 " from large-N predictions used as input). The inner organization is \
organized by the value of the derivative order parameter \[CapitalLambda]."
}], "Text",
 CellChangeTimes->{{3.960976455683723*^9, 
  3.960976543601324*^9}},ExpressionUUID->"e07aa236-cb19-4ae5-b301-\
d71d77f16afe"],

Cell[CellGroupData[{

Cell[TextData[{
 "Minimal ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],ExpressionUUID->
  "dee400a9-64c5-4ea5-9ad0-96ce0a3ca8d4"],
 " points"
}], "Subsection",
 CellChangeTimes->{{3.960975307712481*^9, 
  3.960975316118086*^9}},ExpressionUUID->"30974d91-97de-4d4a-846a-\
063a37741eff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Order", ":", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "1"], ",", 
      SubscriptBox["\[CapitalDelta]", "0"], ",", 
      SubscriptBox["\[CapitalDelta]", "2"], ",", 
      FractionBox[
       SubscriptBox["\[Lambda]", "000"], 
       SubscriptBox["\[Lambda]", "110"]], ",", 
      FractionBox[
       SubscriptBox["\[Lambda]", "220"], 
       SubscriptBox["\[Lambda]", "110"]], ",", 
      FractionBox[
       SubscriptBox["\[Lambda]", "112"], 
       RowBox[{
        SubscriptBox["\[Lambda]", "110"], " "}]]}], "}"}]}], "*)"}], " ", 
  "\n", 
  RowBox[{
   RowBox[{"finalPointsOfSearch", "=", 
    RowBox[{"Join", "[", "\n", "\t", 
     RowBox[{
      RowBox[{"\[LeftAssociation]", 
       RowBox[{"\"\<3\>\"", "\[Rule]", "\n", "\t\t", 
        RowBox[{"\[LeftAssociation]", 
         RowBox[{
          RowBox[{"\"\<19\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.755", ",", "1.5068011140673256`", ",", "1.8484261336942078`", 
             ",", "0.18237272697868528`", ",", "1.7658923800878081`", ",", 
             "1.694962801695742`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<21\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.755`", ",", "1.5190773273294396`", ",", "1.8472694267780094`", 
             ",", "0.20046581604652747`", ",", "1.774740817589993`", ",", 
             "1.6976828123108263`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<23\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.755`", ",", "1.5282792259998725`", ",", "1.8472645991727465`", 
             ",", "0.2134645750627994`", ",", "1.7815909218320602`", ",", 
             "1.7004369601989011`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<25\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.755`", ",", "1.5352453748203274`", ",", "1.8458572580447024`", 
             ",", "0.22536690614685012`", ",", "1.7862877870773342`", ",", 
             "1.7009579536018957`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<27\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.755`", ",", "1.5400009388740532`", ",", "1.8461936903270828`", 
             ",", "0.23354498859966985`", ",", "1.7891704029371573`", ",", 
             "1.7026480284493561`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<29\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.755`", ",", "1.5444712268748468`", ",", "1.8454023038764387`", 
             ",", "0.24110691986372393`", ",", "1.792375168799556`", ",", 
             "1.7032782643975648`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<31\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.755`", ",", "1.5473398229472997`", ",", "1.8453534880983014`", 
             ",", "0.24595796151692695`", ",", "1.7944029632192902`", ",", 
             "1.7038095444531327`"}], "}"}]}]}], "\[RightAssociation]"}]}], 
       "\[RightAssociation]"}], "\[IndentingNewLine]", "\t", ",", 
      "\[IndentingNewLine]", "\t", 
      RowBox[{"\[LeftAssociation]", 
       RowBox[{"\"\<4\>\"", "\[Rule]", "\n", "\t\t", 
        RowBox[{"\[LeftAssociation]", 
         RowBox[{
          RowBox[{"\"\<19\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.88`", ",", "1.3034993543331603`", ",", "2.1606237146603564`", 
             ",", "0.09575836771230739`", ",", "1.6356139797556344`", ",", 
             "1.6332771736623484`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<21\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.88`", ",", "1.3166558320282398`", ",", "2.156696135962727`", 
             ",", "0.10334608551498793`", ",", "1.644580585549111`", ",", 
             "1.6345246950731107`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<23\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.88`", ",", "1.3289083869973508`", ",", "2.1512164725930885`", 
             ",", "0.10767412072135836`", ",", "1.6499135725365108`", ",", 
             "1.6427313704562139`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<25\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.88`", ",", "1.3364063371960762`", ",", "2.1510213169511814`", 
             ",", "0.11233448297507219`", ",", "1.6555124577585552`", ",", 
             "1.6440913269877875`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<27\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.88`", ",", "1.3421832502323214`", ",", "2.148178255248996`", 
             ",", "0.11531029040124037`", ",", "1.6582392083326214`", ",", 
             "1.6473864584141193`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<29\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "0.88`", ",", "1.346719089851952`", ",", "2.1485025591073925`", 
             ",", "0.11813511993564452`", ",", "1.661834487775837`", ",", 
             "1.6483244267546677`"}], "}"}]}]}], "\[RightAssociation]"}]}], 
       "\[RightAssociation]"}], "\[IndentingNewLine]", "\t", ",", 
      "\[IndentingNewLine]", "\t", 
      RowBox[{"\[LeftAssociation]", 
       RowBox[{"\"\<5\>\"", "\[Rule]", "\n", "\t\t", 
        RowBox[{"\[LeftAssociation]", 
         RowBox[{
          RowBox[{"\"\<19\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "1.005`", ",", "1.062878641410071`", ",", "2.5335356692892557`", 
             ",", 
             RowBox[{"-", "0.8297797571746609`"}], ",", "1.5671772467417604`",
              ",", "2.8921505937697147`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<21\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "1.005`", ",", "1.0708983356810786`", ",", "2.552417040134247`", 
             ",", 
             RowBox[{"-", "0.9184630969836606`"}], ",", "1.5610961638625434`",
              ",", "2.978503095042161`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<23\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "1.005`", ",", "1.0796586123660692`", ",", "2.538541174962961`", 
             ",", 
             RowBox[{"-", "0.9723407034548852`"}], ",", "1.5595299840684262`",
              ",", "3.003120355615738`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<25\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "1.005`", ",", "1.0857274981893859`", ",", "2.546804362590148`", 
             ",", 
             RowBox[{"-", "1.0508629996022272`"}], ",", "1.5574020112173652`",
              ",", "3.0646137842557546`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<27\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "1.005`", ",", "1.0906740891922495`", ",", "2.545394827292698`", 
             ",", 
             RowBox[{"-", "1.0720125719459332`"}], ",", "1.5633111955383554`",
              ",", "3.0578006157271442`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<29\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "1.005`", ",", "1.0941732398797321`", ",", "2.5536730286530243`", 
             ",", 
             RowBox[{"-", "1.1311682150465185`"}], ",", "1.5681925298871198`",
              ",", "3.0990309893081607`"}], "}"}]}], ",", "\n", "\t\t", 
          RowBox[{"\"\<31\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
            "1.005`", ",", "1.097566943819209`", ",", "2.55327520027272`", 
             ",", 
             RowBox[{"-", "1.1061679572757415`"}], ",", "1.5692668177467677`",
              ",", "3.0654838304633065`"}], "}"}]}]}], 
         "\[RightAssociation]"}]}], "\[RightAssociation]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Code",
 CellChangeTimes->{{3.939812261107505*^9, 3.9398122798117*^9}, {
   3.939812509845594*^9, 3.93981253749066*^9}, {3.939812751200077*^9, 
   3.939812751350834*^9}, 3.939814268542761*^9, {3.939814795927422*^9, 
   3.939814801164513*^9}, {3.9400630744689837`*^9, 3.94006310943194*^9}, {
   3.940063804865918*^9, 3.94006381100769*^9}, {3.940063851564456*^9, 
   3.94006388999471*^9}, {3.9426711924442177`*^9, 3.94267121239816*^9}, {
   3.942738650910932*^9, 3.942738686013673*^9}, {3.942738717539267*^9, 
   3.942738720395513*^9}, {3.942738829260524*^9, 3.942738844482346*^9}, {
   3.942740336920515*^9, 3.942740385114928*^9}, {3.942741152746903*^9, 
   3.942741156554398*^9}, {3.942748885501334*^9, 3.942748892598338*^9}, {
   3.942751170665944*^9, 3.94275117204934*^9}, {3.9428310531624002`*^9, 
   3.942831057460697*^9}, {3.947839058993998*^9, 3.947839069458872*^9}, 
   3.948097839856864*^9, {3.950862151921832*^9, 3.950862160755635*^9}, 
   3.950862192427805*^9, {3.950862225226606*^9, 3.95086233474317*^9}, {
   3.9508641846219273`*^9, 3.950864200889292*^9}, {3.950869627452742*^9, 
   3.950869641275763*^9}, {3.953884745894758*^9, 3.95388474912624*^9}, {
   3.956231588991412*^9, 3.956231596532474*^9}, {3.95623165527981*^9, 
   3.956231655461043*^9}, {3.956744751348852*^9, 3.956744752351991*^9}, {
   3.96097203012148*^9, 3.96097207057026*^9}, {3.96097212649998*^9, 
   3.9609721917166653`*^9}, {3.960972263417244*^9, 3.960972263888689*^9}, {
   3.96097262281291*^9, 3.960972630389106*^9}, {3.960972662361521*^9, 
   3.960972718326565*^9}, {3.96097625862828*^9, 3.960976273543901*^9}, 
   3.960976448403605*^9, {3.960976553708489*^9, 3.960976588247425*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"b7a52099-c9a9-49c8-b9c5-ecb5eefd02f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spectra at these points", "Subsection",
 CellChangeTimes->{{3.960975327306962*^9, 
  3.9609753328172913`*^9}},ExpressionUUID->"ff33b2a0-5e1e-4a63-9bda-\
1c96e226daf0"],

Cell[TextData[{
 "The spectra of the two lowest dimensional operators in each sectors are \
included in the following format (spin L=0,1,2,3,4, more data is available \
upon request):\nchan[q,L] \[Rule] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"{", 
     SubscriptBox["\[CapitalDelta]", "lowest"]}]}], TraditionalForm]],
  ExpressionUUID->"9a4d2b8e-8177-4e48-a074-95bc5622578d"],
 ", OPE(s)}, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"next", "-", "lowest"}]]}], TraditionalForm]],ExpressionUUID->
  "467c1b74-90d4-4f1a-873a-ea7580405094"],
 ", OPE(s)}}.\n\nThe external OPE Magnitude i.e. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "110"], TraditionalForm]],ExpressionUUID->
  "240fe163-70d2-4839-9039-78c0a1e8a24c"],
 " is also included as the first entry.\n\nThe operator appearing at the \
assumed gaps as first operator in many sectors is likely an artifact of the \
specific assumption used and should in most cases be ignored."
}], "Text",
 CellChangeTimes->{{3.960974277568684*^9, 3.9609743489857616`*^9}, {
  3.960974517951672*^9, 3.960974525177656*^9}, {3.9609753364415417`*^9, 
  3.9609753366401*^9}, {3.960976002774672*^9, 3.96097605130556*^9}, {
  3.960976095677593*^9, 3.96097615647269*^9}, {3.9609762465129642`*^9, 
  3.960976250685273*^9}, {3.960976281140918*^9, 3.960976329796954*^9}, {
  3.960976386120393*^9, 3.960976409023544*^9}, {3.9609771329677067`*^9, 
  3.960977136474382*^9}, {3.960977341769103*^9, 
  3.960977342355339*^9}},ExpressionUUID->"f725208b-8edb-41b7-aaa1-\
656f0140249d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectra", "=", "\n", 
   RowBox[{"\[LeftAssociation]", "\n", "\t", 
    RowBox[{
     RowBox[{"\"\<3\>\"", "\[Rule]", 
      RowBox[{"\[LeftAssociation]", "\n", "\t\t", 
       RowBox[{
        RowBox[{"\"\<19\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.0923235644494622`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.072915749600318`", ",", "0.490691111147499`", ",", 
                  "1.9145854593931613`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.707513988807702`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9886237533014244`", ",", 
                  RowBox[{"-", "0.05743670122679588`"}], ",", 
                  RowBox[{"-", "0.28012532661990064`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0467591773361218`", ",", "0.6845637546814811`", ",", 
                  "2.350041571500481`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.936581451511887`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.29418615189581676`"}], ",", 
                  "0.5677804126135495`", ",", "2.332239956998034`"}], "}"}]}],
                "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.29645871475075425`", ",", "0.13170708533226735`", ",", 
                  "1.2097994308105207`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.477521684006514`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.38268292644738633`", ",", "0.40949115580963436`", ",", 
                  "1.495028508258633`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.3041937045886254`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0103203625451431`", ",", "1.3926116507871191`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.399422765246748`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0972605252088432`"}], ",", 
                  "0.48385875623653773`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.320577846320141`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.25704414215276217`", ",", "0.37131548273131354`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.992337950555577`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5379794368699903`"}], ",", 
                  "0.5602016168158443`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3774266128287003`", ",", "0.9646517112616586`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.466610934264792`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.01026413938596334`"}], ",", 
                  "0.15267573772175705`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.1855423015796163`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9485530055923732`", ",", 
                  RowBox[{"-", "0.28258120740603077`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.034132146036007`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.35196992041474484`", ",", "1.2727302589785816`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.186672126602689`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0005699319017532873`"}], ",", 
                  "0.28978653304133567`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.727279332090196`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6190661518055155`", ",", 
                  RowBox[{"-", "0.16336775130106285`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.125836166064228`", ",", 
                RowBox[{"{", "1.4781775345978052`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.100113275915153`", ",", 
                RowBox[{"{", "0.7213658383008457`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.846953865666246`", ",", 
                RowBox[{"{", "1.2834264248264204`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.85875013388861`", ",", 
                RowBox[{"{", "1.0887270761945258`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.26226056802283937`", ",", "0.045318638155244534`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.620289686920204`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3775768167145488`", ",", 
                  RowBox[{"-", "0.13172896557773975`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.000022420116261822424`"}], ",", 
                  "0.2838170947267029`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.0220285327280476`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7604112271584997`", ",", 
                  RowBox[{"-", "0.3634426126098128`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.004347723007347`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.4072779622980999`", ",", "0.12872370665007968`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.466501303244146`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9102835163566244`", ",", 
                  RowBox[{"-", "0.5543561345157828`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.26996571811081`", ",", "2.5814717940967755`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.6602609645710587`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.057525414260564456`"}], ",", 
                  "0.5441621379997994`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.041793206448215096`"}], ",", 
                  "1.2474203543783617`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.3969586945880605`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6355426130541991`", ",", "2.3190252900573145`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.578498895700409`", ",", 
                RowBox[{"{", "0.15812200751445424`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.637266080911429`", ",", 
                RowBox[{"{", "0.0649571159332622`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.362223088367856`", ",", 
                RowBox[{"{", "0.6328217981558795`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.672694160456236`", ",", 
                RowBox[{"{", "0.3043539553849284`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.209403626117791`", ",", 
                RowBox[{"{", "2.1450553148194498`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.887738379432956`", ",", 
                RowBox[{"{", "0.16967036277485786`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.954467890222342`", ",", 
                RowBox[{"{", "1.6024837708449056`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.014576545490854`", ",", 
                RowBox[{"{", "0.28215008140906656`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.066280702813904`", ",", 
                RowBox[{"{", "0.14324132652508886`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.900506984152761`", ",", 
                RowBox[{"{", "0.9873840048511922`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "1.2862041772341408`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.129561782412529`", ",", 
                RowBox[{"{", "2.5407005072395186`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.595876015472161`", ",", 
                RowBox[{"{", "2.1498295945726773`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.307097360467859`", ",", 
                RowBox[{"{", "2.1914992725806752`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8.080336257513368`", ",", 
                RowBox[{"{", "2.3524007251351904`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.604471411133334`", ",", 
                RowBox[{"{", "1.0129044095702444`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<21\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.0890158775306047`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0626939245084317`", ",", "0.4929460820004216`", ",", 
                  "1.868225238889197`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.7076793081894905`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0085939112861693`", ",", 
                  RowBox[{"-", "0.05439119141469354`"}], ",", 
                  RowBox[{"-", "0.2006485956604084`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0746264003845543`", ",", "0.6912622493281132`", ",", 
                  "2.2464257722948333`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.908921494782922`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.2660081146257268`"}], ",", 
                  "0.5756745156710745`", ",", "2.33253141723231`"}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.2872305333596386`", ",", "0.14990577589099513`", ",", 
                  "1.1807022362481487`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.470542379286353`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.4521970574938135`", ",", "0.3979209672216191`", ",", 
                  "1.367449440568797`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.305416462021261`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0119708407903745`", ",", "1.3831338439650098`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.354907457155393`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.09168218389645873`"}], ",", 
                  "0.4935679585476141`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.290967723756777`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.27786934481878045`", ",", "0.3315184718714342`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.993608514385869`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.4832232827922077`"}], ",", 
                  "0.6366674928968487`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.383380734365597`", ",", "0.9661556227224879`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.303220292527114`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.004209305245415953`", ",", "0.3463412735283839`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.183522470298676`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9287254448375255`", ",", 
                  RowBox[{"-", "0.2920550908550157`"}]}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.029590928629997`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.34634794083788895`", ",", "1.2524202634639199`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.213785233876587`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.01511918252908871`"}], ",", 
                  "0.29571154428510055`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.6952535683347065`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6032163573669358`", ",", 
                  RowBox[{"-", "0.1466123698662352`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.09068601687548`", ",", 
                RowBox[{"{", "1.4790782944745147`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.98088951205527`", ",", 
                RowBox[{"{", "0.7609539077961774`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.839547391794487`", ",", 
                RowBox[{"{", "1.3120220499962107`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.852815083052775`", ",", 
                RowBox[{"{", "1.104215702361458`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.22404582051715002`", ",", "0.04922207247974593`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.616342557374583`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3748865850551806`", ",", 
                  RowBox[{"-", "0.13698299565531658`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0000261134060784175`"}], ",", 
                  "0.27374354471997553`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.019444080216859`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7154266061778891`", ",", 
                  RowBox[{"-", "0.3587304336398142`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.003522560127584`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.35750927853234643`", ",", "0.1488471708275851`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.472473890209462`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9433417469852964`", ",", 
                  RowBox[{"-", "0.5347613570911137`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.2622551826268211`", ",", "2.549601171943222`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.476370166809656`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.031145880994023007`"}], ",", 
                  "0.3142564257695475`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.049745454430259996`"}], ",", 
                  "1.1107132436968112`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.3899833739349985`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6321717708360074`", ",", "2.307181399902636`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.486054539953494`", ",", 
                RowBox[{"{", "0.15709095051822994`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.42665635880453`", ",", 
                RowBox[{"{", "0.07373484927303241`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.399197345054603`", ",", 
                RowBox[{"{", "0.6475799147975156`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.061837193667176`", ",", 
                RowBox[{"{", "0.2483609157992713`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.2043031466260277`", ",", 
                RowBox[{"{", "2.142242359321221`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.797627616633483`", ",", 
                RowBox[{"{", "0.1753133196537053`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.947783566464103`", ",", 
                RowBox[{"{", "1.6002473976563314`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.9083414573495405`", ",", 
                RowBox[{"{", "0.2864071337476928`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.051423937391441`", ",", 
                RowBox[{"{", "0.14722317005729543`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.90483452885855`", ",", 
                RowBox[{"{", "0.9954982198398843`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "1.343272884274136`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.136559324256108`", ",", 
                RowBox[{"{", "2.5215257609256194`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.5971259472785295`", ",", 
                RowBox[{"{", "2.125377962482088`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.132718402595959`", ",", 
                RowBox[{"{", "2.1220222106147606`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8.128589188728238`", ",", 
                RowBox[{"{", "2.3598726564431773`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.600809816351122`", ",", 
                RowBox[{"{", "0.9699418489908039`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<23\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.0859800895176126`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0596661226425057`", ",", "0.4834077276680313`", ",", 
                  "1.8883475632673898`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.7060502682535965`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0136827625527534`", ",", 
                  RowBox[{"-", "0.05417521143734866`"}], ",", 
                  RowBox[{"-", "0.24090523948144332`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.080670575861836`", ",", "0.6997790065503201`", ",", 
                  "2.1919507432723724`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.9011652777092607`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.2513879363376697`"}], ",", 
                  "0.5783999169802958`", ",", "2.315185117891057`"}], "}"}]}],
                "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.26318168395800234`", ",", "0.12440273163602418`", ",", 
                  "1.1244884695846755`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.411313139074581`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5249809137434268`", ",", "0.40259807092639655`", ",", 
                  "1.345313096525435`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.308906196571232`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.01621720582386`", ",", "1.3787149061809936`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.3338983691738795`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.08929801325670148`"}], ",", 
                  "0.4954660405277164`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.279037255330527`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.2738707411212396`", ",", "0.3347226154688285`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.979424973262262`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.4707224688192011`"}], ",", 
                  "0.6489090700360188`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.389931944006637`", ",", "0.9585895086115164`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.590588877341817`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.007918976761089052`"}], ",", 
                  "0.15400461773417212`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.1881612047862573`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9230222757494141`", ",", 
                  RowBox[{"-", "0.2912927834085817`"}]}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.016831890784791`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.3223567269130558`", ",", "1.2401932076150313`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.250595876964204`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.05403582817573155`"}], ",", 
                  "0.2984363163572826`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.7168791551793`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6159409046023105`", ",", 
                  RowBox[{"-", "0.10134869011707924`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.077089120026572`", ",", 
                RowBox[{"{", "1.5074329598267358`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.028615029128793`", ",", 
                RowBox[{"{", "0.7557764819968449`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.810637841402521`", ",", 
                RowBox[{"{", "1.3123931652399161`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.690018066077253`", ",", 
                RowBox[{"{", "1.1602549605680674`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.20643012041700262`", ",", "0.047283386526603445`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.593061235024983`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.4109267161823031`", ",", 
                  RowBox[{"-", "0.1328315539473612`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.000023695386128440324`"}], ",", 
                  "0.2738576835985624`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.0209971216200335`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7270241408487864`", ",", 
                  RowBox[{"-", "0.3570225082774995`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.003901122367636`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.32766929809733764`", ",", "0.15519136513232826`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.5255856121942974`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0700691483031537`", ",", 
                  RowBox[{"-", "0.5900617574234054`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.2571223138416356`", ",", "2.538365330844721`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.247079751641894`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.22620793547405282`", ",", "0.31122817155035226`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0441195097236606`"}], ",", 
                  "1.04770337096464`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.385804711076999`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6309913468761295`", ",", "2.2847585075521253`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.4321462757489964`", ",", 
                RowBox[{"{", "0.15520783742274674`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.240480791472013`", ",", 
                RowBox[{"{", "0.08047000391746953`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.405221910738062`", ",", 
                RowBox[{"{", "0.6536737067391508`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.9201878182832415`", ",", 
                RowBox[{"{", "0.2694728846008654`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.2028498523597`", ",", 
                RowBox[{"{", "2.1391878649945366`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.721961820305643`", ",", 
                RowBox[{"{", "0.1801299944549021`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.946536743881768`", ",", 
                RowBox[{"{", "1.5993980133947048`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.878771685759497`", ",", 
                RowBox[{"{", "0.28529947803999073`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.0631518294022575`", ",", 
                RowBox[{"{", "0.13643080717169812`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.89338189273916`", ",", 
                RowBox[{"{", "0.9862043030351487`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "1.2821374417580595`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.05041454213458`", ",", 
                RowBox[{"{", "2.556587456741938`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.600897012899862`", ",", 
                RowBox[{"{", "2.036804437111719`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.170912408195833`", ",", 
                RowBox[{"{", "2.28001705957053`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8.054322938696389`", ",", 
                RowBox[{"{", "2.300654390859142`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.31488843117007`", ",", 
                RowBox[{"{", "1.099796949174434`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<25\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.0848238710130442`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0556897175753288`", ",", "0.48183014403575913`", ",", 
                  "1.8721940073991294`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.702787238348203`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.022176948579759`", ",", 
                  RowBox[{"-", "0.053103269973380496`"}], ",", 
                  RowBox[{"-", "0.20805539587720637`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0941961073863138`", ",", "0.7021360475084137`", ",", 
                  "2.1361599724263973`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.8891484288620815`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.22797850492161736`"}], ",", 
                  "0.5825396607305623`", ",", "2.3150489263645553`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.22353766978893402`", ",", "0.123348098290936`", ",", 
                  "1.0579069252505557`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.2862291661437535`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.2600008424666982`"}], ",", 
                  RowBox[{"-", "0.0825043507623624`"}], ",", 
                  "0.08945413116372075`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.3115325873991`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0192857449963393`", ",", "1.375433156637487`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.314372938700312`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.08423538495259364`"}], ",", 
                  "0.4995546260803823`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.305121399160298`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.2755486459722301`", ",", "0.31979218182678537`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.974612642454758`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.4551169364587313`"}], ",", 
                  "0.6631883884001764`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.394416077278355`", ",", "0.9564917309191835`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.013344200670992`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.008046803486511907`"}], ",", 
                  "0.13889269611629454`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.1904246638653517`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9125455392396732`", ",", 
                  RowBox[{"-", "0.28818686098603924`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.009059590457158`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.3126007204084809`", ",", "1.2271098465206522`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.236030226420776`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.05520207822087901`"}], ",", 
                  "0.28818716282188744`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.689480742740269`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5999331744764487`", ",", 
                  RowBox[{"-", "0.09965948429276651`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.059448642360903`", ",", 
                RowBox[{"{", "1.491356751571559`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.889319694115245`", ",", 
                RowBox[{"{", "0.7869067207154739`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.820122546418415`", ",", 
                RowBox[{"{", "1.3323783801905584`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.737888840672399`", ",", 
                RowBox[{"{", "1.1620055255138875`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.21104086335930622`", ",", "0.056981700347377075`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.584973140974228`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.4036361595078704`", ",", 
                  RowBox[{"-", "0.13800200569554485`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.00002675913677025338`"}], ",", 
                  "0.2610756673151264`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.019059609726218`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7220142571673741`", ",", 
                  RowBox[{"-", "0.358995676731833`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.003912297711065`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.3281165983617931`", ",", "0.14220123339879712`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.496422686670346`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0101688741873944`", ",", 
                  RowBox[{"-", "0.5680885407695314`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.252132390238265`", ",", "2.5223956367374596`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.8839847250739052`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.07259672119843341`"}], ",", 
                  "0.2662258293911436`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.047503470394991275`"}], ",", 
                  "0.9711515342543795`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.379314257050856`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6279677377268145`", ",", "2.2619512871976037`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.390543373842517`", ",", 
                RowBox[{"{", "0.15565163168490373`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.149142904293985`", ",", 
                RowBox[{"{", "0.08420154589185959`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.416660901887341`", ",", 
                RowBox[{"{", "0.6561384151462258`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.069651169780943`", ",", 
                RowBox[{"{", "0.24897960166232858`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.1979477078252208`", ",", 
                RowBox[{"{", "2.137984471526544`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.667920153034832`", ",", 
                RowBox[{"{", "0.18365637280336516`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.937033958760587`", ",", 
                RowBox[{"{", "1.5941230830467819`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.604770483109604`", ",", 
                RowBox[{"{", "0.2997865820932366`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.05068463564851`", ",", 
                RowBox[{"{", "0.13421970199897554`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.8908538324267425`", ",", 
                RowBox[{"{", "0.9924697083122018`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "1.239943724749597`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.025758728667248`", ",", 
                RowBox[{"{", "2.571289877595455`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.799922998171159`", ",", 
                RowBox[{"{", "2.1956701725562318`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.2563972216908965`", ",", 
                RowBox[{"{", "2.0838863062442328`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8.09841561349444`", ",", 
                RowBox[{"{", "2.3102165837463575`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.36875070544204`", ",", 
                RowBox[{"{", "1.0514236721567611`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<27\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.083068152886415`"}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0515192548772807`", ",", "0.4787437770597069`", ",", 
                  "1.8729395044552943`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.707099168589153`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.02926927285682`", ",", 
                  RowBox[{"-", "0.05179994616637402`"}], ",", 
                  RowBox[{"-", "0.21970912502245754`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0936328626528966`", ",", "0.7008182619796971`", ",", 
                  "2.127728556753926`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.879016818099965`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.22305508405624822`"}], ",", 
                  "0.5849027189633496`", ",", "2.3095323501532814`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.08103288214901598`", ",", "0.06610342214945159`", ",", 
                  "1.0192261215830332`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.324749879336629`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.6828499135057131`", ",", "0.4001512552176024`", ",", 
                  "1.344154488385507`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.31065142443174`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0220709881160546`", ",", "1.372429934306772`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.293774608349788`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.08009064978837409`"}], ",", 
                  "0.5042534328223134`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.305951706406447`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.27155563518867426`", ",", "0.30662364621741045`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.96587783634405`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.4428497987003189`"}], ",", 
                  "0.6732471788912029`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.396961068058235`", ",", "0.9545883080162766`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.103960539711183`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.007079412647016245`"}], ",", 
                  "0.12808610964892272`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.193667130844298`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9104912801501317`", ",", 
                  RowBox[{"-", "0.28766989047625197`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.0116692470645985`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.2971926723909827`", ",", "1.2289133211162442`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.245783140863242`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.06622598604268871`"}], ",", 
                  "0.27475426760865135`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.692214899020258`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6001358859663704`", ",", 
                  RowBox[{"-", "0.09550653131599401`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.018823926575887`", ",", 
                RowBox[{"{", "1.5056498710729687`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.869955639526377`", ",", 
                RowBox[{"{", "0.8073546630490992`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.816273724046929`", ",", 
                RowBox[{"{", "1.319815903800398`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.6609202140605674`", ",", 
                RowBox[{"{", "1.1733548087925214`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.18804307902408263`", ",", "0.054674141500361054`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.570509302404271`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.427019781366922`", ",", 
                  RowBox[{"-", "0.13456066152028598`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.000024441768287805854`"}], ",", 
                  "0.26192296514664226`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.021251336966326`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7139958487577739`", ",", 
                  RowBox[{"-", "0.34966660640462977`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.003872867335829`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.32455503751417003`", ",", "0.1328456691100156`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.496494924707762`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0013230560072515`", ",", 
                  RowBox[{"-", "0.5745954046738514`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.2499132214002682`", ",", "2.5175657116609225`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.111221361087802`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.13517342076876987`", ",", 
                  RowBox[{"-", "0.005566892556176932`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.049207167870462754`"}], ",", 
                  "0.9707635808250135`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.377078028772517`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6267934092336443`", ",", "2.262220724777151`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.387051855903043`", ",", 
                RowBox[{"{", "0.15434313049197068`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.07320001038053`", ",", 
                RowBox[{"{", "0.08645424395478017`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.4128215157783774`", ",", 
                RowBox[{"{", "0.6560111428013609`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.966796161830424`", ",", 
                RowBox[{"{", "0.258643910632764`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.198960180563269`", ",", 
                RowBox[{"{", "2.136134201815547`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.6517104041677255`", ",", 
                RowBox[{"{", "0.18437935196097577`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.936348672076555`", ",", 
                RowBox[{"{", "1.5932915169352229`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.614916704718339`", ",", 
                RowBox[{"{", "0.30421651155201374`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.046167725467855`", ",", 
                RowBox[{"{", "0.12142712436060442`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.88103602446319`", ",", 
                RowBox[{"{", "0.9922994289404601`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "1.247107465821755`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.012352285887352`", ",", 
                RowBox[{"{", "2.568781169283599`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.7098263467953085`", ",", 
                RowBox[{"{", "2.070395855345027`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.192791736753091`", ",", 
                RowBox[{"{", "2.24512343772613`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8.029686057602895`", ",", 
                RowBox[{"{", "2.249531279291036`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.06423639298757`", ",", 
                RowBox[{"{", "1.1702120201324457`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<29\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.082111700422624`"}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.046537334514345`", ",", "0.4811979411135172`", ",", 
                  "1.8453099068973842`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.701082129589587`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0401587501041523`", ",", 
                  RowBox[{"-", "0.04996950610332414`"}], ",", 
                  RowBox[{"-", "0.16343836256327518`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0971111649941103`", ",", "0.7000771174897146`", ",", 
                  "2.1075372563723724`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.87438139681111`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.20678490427703483`"}], ",", 
                  "0.5870980144833875`", ",", "2.3094855455679606`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.0910477356708809`", ",", "0.06925528791639307`", ",", 
                  "0.9983432064948626`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.309875337848874`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.6910454240484402`", ",", "0.39465237773161715`", ",", 
                  "1.2919838417078324`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.3111935860210173`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.022526388335907`", ",", "1.3699628160856965`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.281616201957594`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.07358525112000668`"}], ",", 
                  "0.5081302234343322`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.2444877538778005`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.26417249796961373`", ",", "0.2729082397807733`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.9655392539518886`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.42138158735228254`"}], ",", 
                  "0.6958649242193297`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3982352661449315`", ",", "0.9577830481744943`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.173560547700056`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.018350041129024997`", ",", "0.3597116856286402`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.1922846142536385`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9017277326290722`", ",", 
                  RowBox[{"-", "0.28516278593098665`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.0018578183847895`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.2870118111962445`", ",", "1.2167735258833947`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.27921736201802`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.09229914431418468`"}], ",", 
                  "0.2898182177939215`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.6806713499181205`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5876955748455257`", ",", 
                  RowBox[{"-", "0.06363532818587722`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.0276708252423505`", ",", 
                RowBox[{"{", "1.5143341703831446`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.867074362708153`", ",", 
                RowBox[{"{", "0.8001337923579936`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.77206975386539`", ",", 
                RowBox[{"{", "1.3368200733558913`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.623086156501264`", ",", 
                RowBox[{"{", "1.2142034253780498`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.19046927762510518`", ",", "0.060042711890332175`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.571032552844321`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.416826600083615`", ",", 
                  RowBox[{"-", "0.13873732448997425`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.00002362835735527952`"}], ",", 
                  "0.2559000794333567`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.0207815200941197`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7046265380504902`", ",", 
                  RowBox[{"-", "0.35251916187864374`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.0056952733442595`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.321856859963918`", ",", "0.13658787595946142`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.4978434156205775`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0186967546186896`", ",", 
                  RowBox[{"-", "0.5713295621715733`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.246320033134953`", ",", "2.513284302542216`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.8518336474470978`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.09334115902611075`"}], ",", 
                  "0.2949232962636812`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.04728078095754291`"}], ",", 
                  "0.9340387964035153`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.372677593791849`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6248851190381756`", ",", "2.2407977418999145`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.3606908561376985`", ",", 
                RowBox[{"{", "0.1554937457577095`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.03838078756989`", ",", 
                RowBox[{"{", "0.08797577982281413`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.425682788781796`", ",", 
                RowBox[{"{", "0.659097323848226`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.068244907727854`", ",", 
                RowBox[{"{", "0.24533621367464625`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.1962904639811756`", ",", 
                RowBox[{"{", "2.1351378414457622`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.617465575550631`", ",", 
                RowBox[{"{", "0.1865925648210811`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.932958638806743`", ",", 
                RowBox[{"{", "1.5910534811682082`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.509249811512428`", ",", 
                RowBox[{"{", "0.30749094198311827`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.043444052299033`", ",", 
                RowBox[{"{", "0.12191733672426039`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.878518906457936`", ",", 
                RowBox[{"{", "0.9827804275123099`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "1.1243660391314239`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.974658586602724`", ",", 
                RowBox[{"{", "2.600705043785732`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.782528826621329`", ",", 
                RowBox[{"{", "2.077419577948451`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.182335169457469`", ",", 
                RowBox[{"{", "2.203461940031553`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8.035234926637296`", ",", 
                RowBox[{"{", "2.236615333095385`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.028618894870021`", ",", 
                RowBox[{"{", "1.1771148492588943`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<31\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.0814423090953291`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.046944356431221`", ",", "0.48027256612526636`", ",", 
                  "1.8394842422292252`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.701897441865247`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0427380699782631`", ",", 
                  RowBox[{"-", "0.0495120316119017`"}], ",", 
                  RowBox[{"-", "0.15910555076815405`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.1009760191214328`", ",", "0.7020752897822575`", ",", 
                  "2.0804328750131753`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.867020571101065`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.19981862347789933`"}], ",", 
                  "0.589268790954753`", ",", "2.30852073595135`"}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.05466670915123024`", ",", "0.051978870853983464`", ",", 
                  "0.9649018839031211`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.298606867725243`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.696973652154712`", ",", "0.3971936597512635`", ",", 
                  "1.3216638968694048`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.3137027275643387`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0258417300629135`", ",", "1.3690119767319184`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.268390155718961`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.07569697406506473`"}], ",", 
                  "0.5077198719406081`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.228640931795893`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.26043044794899856`", ",", "0.26351996485862245`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.962548238929338`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.41495658712967204`"}], ",", 
                  "0.7007798589482891`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.399890058641082`", ",", "0.9568066682708034`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.160243665139247`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.020815762062252486`", ",", "0.3613621625591702`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.1973609172037416`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9008642136871068`", ",", 
                  RowBox[{"-", "0.2834085789435618`"}]}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.0041264157124985`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.27670379213617247`", ",", "1.2167448885562155`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.281226239600104`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.10643049138684606`"}], ",", 
                  "0.2839110418503138`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.683857780018103`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5851745149131296`", ",", 
                  RowBox[{"-", "0.0488038324645974`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.01170103715745`", ",", 
                RowBox[{"{", "1.5135566778764098`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.817824935627806`", ",", 
                RowBox[{"{", "0.813139556273217`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.7537096382615145`", ",", 
                RowBox[{"{", "1.3344319473385624`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.5583211518483475`", ",", 
                RowBox[{"{", "1.2324080830788673`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.18248525009692773`", ",", "0.05958160216835966`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.564844749987399`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.4296902962049274`", ",", 
                  RowBox[{"-", "0.13691223863412386`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.000022509272911833548`"}], ",", 
                  "0.24343852642019911`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.020376960939603`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6874296305440257`", ",", 
                  RowBox[{"-", "0.3531161702650055`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.006029470104035`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.28839866317323065`", ",", "0.14126001912720348`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.512116532010154`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0422734347943539`", ",", 
                  RowBox[{"-", "0.5818386061248082`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.2449384303847713`", ",", "2.505151550767024`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.0536695280404715`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.14394537320761247`", ",", 
                  RowBox[{"-", "0.05515357483837903`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.05009204123248553`"}], ",", 
                  "0.9045312500175912`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.370865063116444`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6237263837613229`", ",", "2.2383288101062915`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.346160084644032`", ",", 
                RowBox[{"{", "0.15373630838233315`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.963210605287168`", ",", 
                RowBox[{"{", "0.09090778286411987`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.420312692071366`", ",", 
                RowBox[{"{", "0.659662600257131`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.947545623806197`", ",", 
                RowBox[{"{", "0.25833647554063904`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.1954802752213882`", ",", 
                RowBox[{"{", "2.134507016238814`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.5951659529079665`", ",", 
                RowBox[{"{", "0.18794811527709493`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.931645850111838`", ",", 
                RowBox[{"{", "1.590035203430524`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.468164097162285`", ",", 
                RowBox[{"{", "0.3100851928887061`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.045110756870931`", ",", 
                RowBox[{"{", "0.11409779957637255`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.871794750344248`", ",", 
                RowBox[{"{", "0.9815497818263403`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "1.1152395184157389`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.952457447176095`", ",", 
                RowBox[{"{", "2.6058708390369496`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.727466098971251`", ",", 
                RowBox[{"{", "1.981424594089748`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.115217711348589`", ",", 
                RowBox[{"{", "2.300647720959239`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8.003683147903438`", ",", 
                RowBox[{"{", "2.1982115512665956`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.867873125271633`", ",", 
                RowBox[{"{", "1.239833525492668`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}]}], "\[RightAssociation]"}]}], "\n", "\t", ",", 
     RowBox[{"\"\<4\>\"", "\[Rule]", 
      RowBox[{"\[LeftAssociation]", "\n", "\t\t", 
       RowBox[{
        RowBox[{"\"\<19\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.219198537539876`"}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.9464419997297381`", ",", "0.6821677312747192`", ",", 
                  "2.8155999988610194`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.138427863501598`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8774662860566804`", ",", 
                  RowBox[{"-", "0.16676942498925265`"}], ",", 
                  RowBox[{"-", "0.7951097368516934`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5069812371700698`", ",", "0.5085214693343872`", ",", 
                  "4.8868959166163215`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.154805984157808`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.7109704939305896`"}], ",", 
                  "0.6277292051168537`", ",", "3.03894409378874`"}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.10851647027419785`", ",", "0.09699594089097634`", ",", 
                  "2.869350471587563`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.4155679689510485`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.10297467557112142`"}], ",", 
                  RowBox[{"-", "0.08130083254696589`"}], ",", 
                  "2.9145825311871025`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0811884688959474`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.024629875513782106`"}], ",", 
                  "0.11321653885889063`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.3203451663372716`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0508841463598466`", ",", "1.6170000110829166`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.122211411710665`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.08974443111876863`", ",", "0.3516752161045514`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.0648942567673085`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7399071405852174`", ",", 
                  RowBox[{"-", "0.24581672316348455`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3196434873625345`", ",", "1.1419968725692067`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.6583586016236795`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.010557446986632918`", ",", "0.511629114041265`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0672427659882455`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0737121175748852`", ",", 
                  RowBox[{"-", "0.10970264611253373`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.1471515520032325`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.241436008579025`", ",", "1.587782785300931`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.292879940498528`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.02871529173565714`", ",", "0.4419623510210616`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.563014009635879`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6607490623109349`", ",", "0.02226809138407184`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.2322330854109604`", ",", 
                RowBox[{"{", "0.19894538778082133`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.916203085498485`", ",", 
                RowBox[{"{", "1.4009011717546689`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.700386199436552`", ",", 
                RowBox[{"{", "1.4107283340796666`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.150908690863142`", ",", 
                RowBox[{"{", "1.1139143818243615`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.908207107866076`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3105643245645162`", ",", 
                  RowBox[{"-", "0.10310060944356078`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5.695557711282353`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.18956302904512587`", ",", "0.15352425370067513`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.034187221380874`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5809292616638505`"}], ",", 
                  "0.6309364815799557`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.052263006803735`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.5070735571206975`", ",", 
                  RowBox[{"-", "1.3006572645246262`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.068141714728829`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5423876871555511`", ",", "0.03173589623034965`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.580953780242765`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6234403812717395`", ",", 
                  RowBox[{"-", "0.6228554953006528`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.1275830749510047`", ",", "3.9290020178175706`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.501624859623304`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7650256073815445`", ",", "3.176266956439379`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.03977168291171873`"}], ",", 
                  "3.0503137875939923`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.151216564636349`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.06015492758391674`"}], ",", 
                  "2.8443585055901024`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.53646450822858`", ",", 
                RowBox[{"{", "0.1824391255126108`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.726282798703028`", ",", 
                RowBox[{"{", "0.0741970614374409`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.698343335600424`", ",", 
                RowBox[{"{", "0.5588175900548058`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.642529288804763`", ",", 
                RowBox[{"{", "0.7147129235574363`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.765982047164212`", ",", 
                RowBox[{"{", "2.3696316697010045`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.652523592070832`", ",", 
                RowBox[{"{", "0.21816508589804726`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.526577813909248`", ",", 
                RowBox[{"{", "1.9079195626381895`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.00404828380575`", ",", 
                RowBox[{"{", "0.34508136439155024`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.662581822845501`", ",", 
                RowBox[{"{", "0.3687558748996246`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.552763006818069`", ",", 
                RowBox[{"{", "1.2334465166641881`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.734366277203458`", ",", 
                RowBox[{"{", "2.6205185270123743`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"12.54072673263996`", ",", 
                RowBox[{"{", "0.248942802085001`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", "0.9748260905005218`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.260382030299338`", ",", 
                RowBox[{"{", "1.462264573227096`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.319434884481314`", ",", 
                RowBox[{"{", "2.146912294629727`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.336211471234156`", ",", 
                RowBox[{"{", "2.5190251014452043`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<21\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.216542022179092`"}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0075559602516853`", ",", "0.7239599415023136`", ",", 
                  "2.5537120203743253`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.160378356100683`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8865710064725129`", ",", 
                  RowBox[{"-", "0.16284456231258254`"}], ",", 
                  RowBox[{"-", "0.7354104240306496`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5265156586093963`", ",", "0.5165562903768052`", ",", 
                  "4.689098153488929`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.142091392732505`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.6711037286285922`"}], ",", 
                  "0.6413807084494619`", ",", "3.053362349831314`"}], "}"}]}],
                "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.06450559983121465`", ",", "0.07252045077482269`", ",", 
                  "3.595247233085402`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.506347950726704`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.3037304209103943`", ",", "0.4539323065409849`", ",", 
                  "0.8917400093456743`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.082292867430715`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.017773328284512897`"}], ",", 
                  "0.10279989822583059`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.324489493779421`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0473068108917023`", ",", "1.6091484635750457`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.056047415682624`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.12964814928455567`", ",", "0.356974711189993`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.056489771304055`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6742483710032574`", ",", 
                  RowBox[{"-", "0.4362488812864566`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3290276759930355`", ",", "1.141006891703301`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.563293149406669`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.01379505319804959`", ",", "0.5185979641230649`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0676007062623865`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0591457868921452`", ",", 
                  RowBox[{"-", "0.12438406573747121`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.070586960052292`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.21681832805869092`", ",", "1.496017361889711`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.356757564662434`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.033069492284083575`", ",", "0.4894342989662991`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.528579443927174`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.644942982219065`", ",", "0.01138411028527632`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.221886938018084`", ",", 
                RowBox[{"{", "0.2225671864451786`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.895584089264102`", ",", 
                RowBox[{"{", "1.4191809044083854`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.690365782623379`", ",", 
                RowBox[{"{", "1.409808031260359`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.122892175346815`", ",", 
                RowBox[{"{", "1.1366948035891735`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.9399185364757905`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3156254079441592`", ",", 
                  RowBox[{"-", "0.11220783264177042`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5.637217681733612`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.25647136213922633`", ",", "0.15456243240431905`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0322306215862986`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5665773594976562`"}], ",", 
                  "0.6138052649605747`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.044381511433141`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.526544783012103`", ",", 
                  RowBox[{"-", "1.307230135967895`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.060480865937889`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5206458263496498`", ",", "0.04749179633800047`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.536978223480709`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5915375060195894`", ",", 
                  RowBox[{"-", "0.5752029596018892`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.4223884992089946`", ",", "2.746899979198665`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.0133436625175722`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.09311097190737479`", ",", "2.5814752002366914`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.04455979209630737`"}], ",", 
                  "4.026928443082604`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.488853985794842`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.2982509978137222`", ",", "0.3858905804846688`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.432029328848624`", ",", 
                RowBox[{"{", "0.18263882049501187`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.473481448720692`", ",", 
                RowBox[{"{", "0.0843172120408656`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.821467011309362`", ",", 
                RowBox[{"{", "0.5529217886468064`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.653380581706451`", ",", 
                RowBox[{"{", "0.6997759507420224`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.7530567020999634`", ",", 
                RowBox[{"{", "2.3659557102912725`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.513363937163918`", ",", 
                RowBox[{"{", "0.22795258717664407`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.509011133954207`", ",", 
                RowBox[{"{", "1.908743559141522`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.922381407982261`", ",", 
                RowBox[{"{", "0.35327772787987716`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.308373894194125`", ",", 
                RowBox[{"{", "0.22460675519703366`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.686970638196408`", ",", 
                RowBox[{"{", "0.23901874654826666`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.669019017289072`", ",", 
                RowBox[{"{", "2.629774370889937`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"12.267772102083827`", ",", 
                RowBox[{"{", "0.2743172258659257`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", "0.9053049763636025`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.923621515026947`", ",", 
                RowBox[{"{", "1.6149584442402865`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.639884016644294`", ",", 
                RowBox[{"{", "2.2017833150944734`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.19211509634681`", ",", 
                RowBox[{"{", "2.494966184465536`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<23\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.2079631313285941`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.9709231211590444`", ",", "0.705161685609697`", ",", 
                  "2.6328580359533995`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.147892066779894`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9086598522973491`", ",", 
                  RowBox[{"-", "0.15538166208015602`"}], ",", 
                  RowBox[{"-", "0.695182740393157`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5214007298376838`", ",", "0.509449233134647`", ",", 
                  "4.5770310326997885`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.130037865546637`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.6432108157324926`"}], ",", 
                  "0.6512409482737559`", ",", "3.0531064766772387`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.03343246351228769`", ",", "0.04405116415826177`", ",", 
                  "3.476252523169528`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.433350009935406`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.38810861807101826`", ",", "0.49720791060155656`", ",", 
                  "1.695699916239843`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.067967101989641`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.015986382866024877`"}], ",", 
                  "0.10577696122686875`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.3330484779156073`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0587329580573852`", ",", "1.589725205014401`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.156373358163601`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.1148965784478241`", ",", "0.3763523205856273`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.057732875278894`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6852850090172455`", ",", 
                  RowBox[{"-", "0.3958875104673678`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3361358949637254`", ",", "1.131234226943229`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.5186514023242115`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.017553188482499094`", ",", "0.5286252012210724`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.073476016384069`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0527388179032606`", ",", 
                  RowBox[{"-", "0.12371906469656149`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.021681893364528`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.17978718551692727`", ",", "1.3097444645285883`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.33789541790435`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.010898676426438623`", ",", "0.44314185957689933`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.544266743161072`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.6558960503223046`", ",", "0.026086998507739018`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.838021797872549`", ",", 
                RowBox[{"{", "1.4363080334614295`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.02330438958616`", ",", 
                RowBox[{"{", "0.3549407699836623`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.66975881997852`", ",", 
                RowBox[{"{", "1.4122681974715687`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.9577017443926845`", ",", 
                RowBox[{"{", "1.2006927164786856`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.87498619425886`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3379427111774127`", ",", 
                  RowBox[{"-", "0.1145254401455012`"}]}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.541095151222724`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.24491062984870646`", ",", "0.16356100080765826`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.03048114180158`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5600811324322058`"}], ",", 
                  "0.6216775714392194`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.044382529481695`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.5381766379080632`", ",", 
                  RowBox[{"-", "1.3046545461932304`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.09068250374616`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5022043855050816`", ",", "0.023609028746685922`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.589103576903649`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5968055912521435`"}], ",", 
                  "0.637035456564453`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.1309082718643446`", ",", "3.6944983144914993`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.4039656208989113`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7874478067932433`", ",", "3.0614335499636`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.011771122847058`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.05609679243270923`"}], ",", 
                  "3.8834964709614788`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.515475094299149`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7650278167903763`", ",", "3.3027252193466157`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.428023177852576`", ",", 
                RowBox[{"{", "0.1853758935869808`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.35423442431753`", ",", 
                RowBox[{"{", "0.08613048577283719`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.740382369884743`", ",", 
                RowBox[{"{", "0.5366179895276613`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.5913606467142`", ",", 
                RowBox[{"{", "0.7124165982847673`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.736857996288673`", ",", 
                RowBox[{"{", "2.361438692449894`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.446913390937239`", ",", 
                RowBox[{"{", "0.23350705595718435`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.481084898898914`", ",", 
                RowBox[{"{", "1.8991806389687433`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.648736240868181`", ",", 
                RowBox[{"{", "0.3838440460334814`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.346653349111155`", ",", 
                RowBox[{"{", "0.29416514478965755`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.4731356742722115`", ",", 
                RowBox[{"{", "1.2471329858667999`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.541500569987303`", ",", 
                RowBox[{"{", "2.670078085713489`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"11.653576816596969`", ",", 
                RowBox[{"{", "0.3333050370778099`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", "1.158972242708502`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.917385517803456`", ",", 
                RowBox[{"{", "1.4707406660722804`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.285500124074799`", ",", 
                RowBox[{"{", "2.0245537101754696`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.7096145599652`", ",", 
                RowBox[{"{", "2.2456364588281477`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<25\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.2054425776492732`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.9816296343635017`", ",", "0.7133121038842022`", ",", 
                  "2.5696884471183`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.156342206312416`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9165923215775706`", ",", 
                  RowBox[{"-", "0.15223644235727377`"}], ",", 
                  RowBox[{"-", "0.6623774777395799`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5342143200041234`", ",", "0.5185798841349499`", ",", 
                  "4.458982610158889`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.122711763774875`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.6250667309177714`"}], ",", 
                  "0.6561429904602329`", ",", "3.0550207124499775`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.01614509431279464`", ",", "0.02995189133220188`", ",", 
                  "3.4173976177816727`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.377619246473367`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.151982110408948`"}], ",", 
                  RowBox[{"-", "0.150395231800052`"}], ",", 
                  "1.2393835026889777`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0680726271626937`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.01175385215596414`"}], ",", 
                  "0.0974360126110908`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.3303900994047932`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0548629017706108`", ",", "1.584919822893863`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.212106175178157`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.1618298725612793`", ",", "0.3859519423640883`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.053366813300739`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6169450264949583`", ",", 
                  RowBox[{"-", "0.5615606760059565`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3412333496505033`", ",", "1.1305259486844734`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.48593494143972`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.02077087765458728`", ",", "0.5308699605564822`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.072322349151354`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.043007615238336`", ",", 
                  RowBox[{"-", "0.132252620049518`"}]}], "}"}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"4.0593927805148375`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.20157947092849707`", ",", "1.4388144117372583`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.433035814294505`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.012472585665672165`", ",", "0.4762629696119329`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.514362680745981`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.6407898173648591`", ",", "0.017894231535049248`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.2087428885381746`", ",", 
                RowBox[{"{", "0.054499209236104115`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.82913277312685`", ",", 
                RowBox[{"{", "1.4467027503231193`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.660848980117696`", ",", 
                RowBox[{"{", "1.4070272844625795`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.949935890723568`", ",", 
                RowBox[{"{", "1.214045355941923`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.88164238826216`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3415287239659786`", ",", 
                  RowBox[{"-", "0.11717775982132511`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5.517137920677404`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.26296268103859155`", ",", "0.16414715568247923`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0289050296941578`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5462492543468079`"}], ",", 
                  "0.6050062503174856`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.036835739349488`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.546749661509723`", ",", 
                  RowBox[{"-", "1.3106279009764858`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.086658498012164`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5172491365072295`", ",", "0.02313798931407803`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.5569762288987965`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5503240558145923`"}], ",", 
                  "0.5999732686463881`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.397651139923105`", ",", "2.6731431705529234`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.0097357044360997`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.09305402544440326`", ",", "2.55036566322096`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.05428916376497421`"}], ",", 
                  "3.888179672812349`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.497441673211337`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7579368060129926`", ",", "3.2561299413077087`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.366705525150349`", ",", 
                RowBox[{"{", "0.18381901000868006`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.169260879501048`", ",", 
                RowBox[{"{", "0.09366020282853611`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.775582951709866`", ",", 
                RowBox[{"{", "0.5278861152160562`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.588067326500817`", ",", 
                RowBox[{"{", "0.7102739876508701`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.7354275770804435`", ",", 
                RowBox[{"{", "2.3580008915625914`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.3837343598506635`", ",", 
                RowBox[{"{", "0.237232585088678`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.481066958673794`", ",", 
                RowBox[{"{", "1.8992103361083685`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.6819731074517055`", ",", 
                RowBox[{"{", "0.3804079285689172`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.28590885325522`", ",", 
                RowBox[{"{", "0.2789327701856779`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.462202064477408`", ",", 
                RowBox[{"{", "1.2534540497465396`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.509893703033257`", ",", 
                RowBox[{"{", "2.6770096758082302`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"11.528319155973245`", ",", 
                RowBox[{"{", "0.3500287237597991`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.041292395255523`", ",", 
                RowBox[{"{", "1.2410523012138466`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.298541573565979`", ",", 
                RowBox[{"{", "2.814950885628147`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.628604046932961`", ",", 
                RowBox[{"{", "1.810222140555428`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.740544790062398`", ",", 
                RowBox[{"{", "2.563229889402875`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<27\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.2020615601089095`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.9600312994037361`", ",", "0.7001946169177184`", ",", 
                  "2.6273495176439803`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.152952644193225`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9269063135987606`", ",", 
                  RowBox[{"-", "0.14799132929929912`"}], ",", 
                  RowBox[{"-", "0.6282868420676461`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5362570917346944`", ",", "0.5137811660213716`", ",", 
                  "4.397953452672825`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.112915874252284`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.6086475259082663`"}], ",", 
                  "0.6622880239636196`", ",", "3.068794969863546`"}], "}"}]}],
                "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.004991134966495036`", ",", "0.019987526731188008`", ",", 
                  "3.223418657895355`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.360216894534037`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.45545835570905185`", ",", "0.4898231554186295`", ",", 
                  "1.677547375567532`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0530255954405616`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.00905803722055624`"}], ",", 
                  "0.08606605488257767`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.3343874051937723`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0601927581844277`", ",", "1.5746616287506294`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.2697917126978355`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.17321921032392304`", ",", "0.3984729514725378`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.050570134330346`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.6093254734541798`", ",", 
                  RowBox[{"-", "0.5645131387008792`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3447533155289704`", ",", "1.127133813876972`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.447922407069354`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.021645062240059854`", ",", "0.5369649403334833`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.075159449280039`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0386185889616175`", ",", 
                  RowBox[{"-", "0.13477378326821182`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"3.9466948553356334`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.15053996642546202`", ",", "1.174285545905859`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.365729269276273`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.008683249862719646`", ",", "0.43807057341554145`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.520086492396364`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.643171825367197`", ",", "0.015495987207399874`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.77738593709662`", ",", 
                RowBox[{"{", "1.461155911595893`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.783352165268614`", ",", 
                RowBox[{"{", "0.39401058220506874`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.611960189996375`", ",", 
                RowBox[{"{", "1.3980977914992534`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.831617740847709`", ",", 
                RowBox[{"{", "1.261199003075433`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.845758848179468`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3491887043452915`", ",", 
                  RowBox[{"-", "0.11684632097766141`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5.470813049627661`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.24276608413629774`", ",", "0.1692985748347322`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.028578214091139`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.534410936218546`"}], ",", 
                  "0.6051013584073452`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.0335943572601`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.5556047440563627`", ",", 
                  RowBox[{"-", "1.3105496304011481`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.123092084405237`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.4976329223899451`", ",", "0.022197916536378395`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.561406243431739`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5409429002996453`"}], ",", 
                  "0.6050684366839191`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.125427696936984`", ",", "3.6350024384502873`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.386130341372243`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7965888084217632`", ",", "3.043885247083031`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.05664724116342638`"}], ",", 
                  "3.7049289115334116`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.498778790365604`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7551568377478067`", ",", "3.233014562402926`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.3510563065399825`", ",", 
                RowBox[{"{", "0.18311410994051508`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.048017730654172`", ",", 
                RowBox[{"{", "0.09754825208159493`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.774918956937459`", ",", 
                RowBox[{"{", "0.5194080372602121`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.560002684968944`", ",", 
                RowBox[{"{", "0.7116942285917073`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.7266954567658934`", ",", 
                RowBox[{"{", "2.356389250758831`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.349546397934719`", ",", 
                RowBox[{"{", "0.24034633973992933`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.462159870051053`", ",", 
                RowBox[{"{", "1.8928593922782548`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.448363664884862`", ",", 
                RowBox[{"{", "0.4066172770453784`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.246211867394009`", ",", 
                RowBox[{"{", "0.26626801695623603`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.437030106786025`", ",", 
                RowBox[{"{", "1.2570313791514427`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.436376046879089`", ",", 
                RowBox[{"{", "2.707057742106444`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"11.262379102312277`", ",", 
                RowBox[{"{", "0.3798230214082855`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", "0.7504556764936644`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.335729158555299`", ",", 
                RowBox[{"{", "1.3658082750792688`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.412602321647451`", ",", 
                RowBox[{"{", "1.9493811565290708`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.649412922334133`", ",", 
                RowBox[{"{", "0.5679840923452741`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<29\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "1.200349743751589`"}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.9718754071253649`", ",", "0.7096388437879505`", ",", 
                  "2.5665859957265615`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.1564970552601`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9315759326027893`", ",", 
                  RowBox[{"-", "0.14611694160614522`"}], ",", 
                  RowBox[{"-", "0.6045161287993376`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5408001212274873`", ",", "0.5181695847028716`", ",", 
                  "4.344081590168976`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.108567352497759`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5994258546780376`"}], ",", 
                  "0.6642809479039278`", ",", "3.0694626989879494`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.019571399440036902`"}], ",", 
                  "0.006343888951979409`", ",", "3.3408869287644767`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.324789318359036`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.49779039059924246`", ",", "0.4886953992936546`", ",", 
                  "1.8244442390127238`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.070130453180926`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.010348492435701637`"}], ",", 
                  "0.09754072461581177`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.3322207704019355`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0578841109275823`", ",", "1.5707935059553404`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.136621320576618`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.15558274972641858`", ",", "0.3406014369349191`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.042949906295286`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5923498499761859`"}], ",", 
                  "0.5938939056240354`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3477425058610968`", ",", "1.1263100079076418`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.44339253790052`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.02444683373311929`", ",", "0.5369025264110133`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.074345499036482`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0319198364382034`", ",", 
                  RowBox[{"-", "0.14213788866212873`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.002633463120512`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.17182520427137843`", ",", "1.2750659003306049`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.415819659172856`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.0014797362508659757`", ",", "0.4403335847056604`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.501684509309075`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.6332433655962156`", ",", "0.014817472559233647`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.758384979572512`", ",", 
                RowBox[{"{", "1.469734498670192`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.696724640834478`", ",", 
                RowBox[{"{", "0.4076697546998894`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.59509793226686`", ",", 
                RowBox[{"{", "1.3776935949158653`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.807323984802457`", ",", 
                RowBox[{"{", "1.2743669060310914`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.847212064127679`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3530886905600361`", ",", 
                  RowBox[{"-", "0.11796714287959763`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5.458493519978437`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.25176933564716075`", ",", "0.1696505587328739`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0280591819044287`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5250535138798785`"}], ",", 
                  "0.5939757294885578`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.028634455487236`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.5602239171101877`", ",", 
                  RowBox[{"-", "1.3143023869586288`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.100172598130284`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5030821755176292`", ",", "0.014236111371656856`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.556154003422738`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5121401058060979`"}], ",", 
                  "0.5951079911276742`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.3874293248308465`", ",", "2.659716608803405`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.0101824469647602`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.08458029202412526`", ",", "2.482811897663525`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.06256992390499562`"}], ",", 
                  "3.704787378275135`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.483416765112043`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7474537290651899`", ",", "3.2398547490036775`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.296365137742923`", ",", 
                RowBox[{"{", "0.18261273275157955`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.972448782707389`", ",", 
                RowBox[{"{", "0.10219730472017113`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.744586077300174`", ",", 
                RowBox[{"{", "0.5066324766183676`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.541687329463553`", ",", 
                RowBox[{"{", "0.7150726528842045`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.7277975223912194`", ",", 
                RowBox[{"{", "2.3540824002630036`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.3347537501418145`", ",", 
                RowBox[{"{", "0.24075560145757818`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.467276578121185`", ",", 
                RowBox[{"{", "1.8928613571584612`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.516658140675092`", ",", 
                RowBox[{"{", "0.39803962714396934`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.207943951629536`", ",", 
                RowBox[{"{", "0.254430915015523`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.432358484902324`", ",", 
                RowBox[{"{", "1.2594899592434223`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.435368463895973`", ",", 
                RowBox[{"{", "2.7018956339216063`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"11.224425512893466`", ",", 
                RowBox[{"{", "0.3845649495605834`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.060367198646087`", ",", 
                RowBox[{"{", "1.2576419360839832`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.30271994276542`", ",", 
                RowBox[{"{", "2.7617637656547447`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.543220906351411`", ",", 
                RowBox[{"{", "1.8122830157096177`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.685728747183314`", ",", 
                RowBox[{"{", "2.517632345163821`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}]}], "\[RightAssociation]"}]}], "\n", "\t", ",", 
     RowBox[{"\"\<5\>\"", "\[Rule]", 
      RowBox[{"\[LeftAssociation]", "\n", "\t\t", 
       RowBox[{
        RowBox[{"\"\<19\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "0.6600348635810039`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "6.087417418963652`*^-22", ",", "6.758257864154687`*^-22", 
                  ",", "3.696444996893738`*^65"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.274455829965412`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.07961589519098135`", ",", 
                  RowBox[{"-", "0.11108984060884237`"}], ",", 
                  "1.1750369973870199`*^-87"}], "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0004109397180017`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "3.935303080176357`*^-21"}], ",", 
                  "7.59445790356458`*^-21", ",", "2.3868020776914835`*^64"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.724615802239136`", ",", 
                RowBox[{"{", 
                 RowBox[{"4.06617227107233`*^-21", ",", 
                  RowBox[{"-", "5.181170547722341`*^-21"}], ",", 
                  "9.695790541611245`*^64"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.422791727211739`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "7.219899231393704`*^-21", ",", "7.406147448290518`*^-21", 
                  ",", "4.981521449880681`*^64"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.983656989810496`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "7.011586041333114`*^-21"}], ",", 
                  RowBox[{"-", "5.91104309289579`*^-21"}], ",", 
                  "1.313929334363404`*^65"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0003016397272946`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "3.553511018703388`*^-20"}], ",", 
                  "2.759734736587155`*^17"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.4329132379663627`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.926234586957288`*^-19", ",", "5.857742260905514`*^19"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.8375606496787595`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "6.280221747370071`*^-20", ",", "7.811701135986384`*^18"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.239085667555241`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.43022866782720176`", ",", 
                  RowBox[{"-", "1.340960682237838`*^-38"}]}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.568574268270132`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "6.733204826936928`*^-19", ",", "2.127823470042197`*^20"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"12.859338968489022`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "4.217569503247227`*^-16", ",", "1.3848630206413827`*^23"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0038212558950246`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "4.849524824162636`*^-20", ",", "1.500915350066396`*^17"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.65548161535025`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.954374310997002`", ",", "2.101680275473609`*^-38"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.559332065957799`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5709048413939677`", ",", "7.234781528250645`*^-39"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.834544159965997`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.47192412124847344`", ",", "5.926546162681504`*^-39"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.575684718270897`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "7.49498860248694`*^19", ",", "3.955130073672735`*^-20"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.997614990636931`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "8.795598709890876`*^21", ",", "4.803179809725942`*^-18"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "4.342412810593121`*^15", ",", "1.785650095687178`*^-17"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.299163053020043`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "2.59264773329911`*^-39", ",", "1.455880763082456`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.637203638098347`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.1407278140122673`*^19", ",", 
                  RowBox[{"-", "4.40855734209335`*^-21"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"6.333084981902115`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "2.2574230067807293`*^19", ",", "1.806891465315904`*^-20"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.021916370376624`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.630673503126247`*^-22"}], ",", 
                  "2.347684890676122`*^64"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.954146256867716`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "5.019848729499452`*^-22", ",", "2.391453459541999`*^64"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.981788096653575`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.929885401886939`", ",", "7.671261527512926`*^-88"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.419922350276374`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "4.466520430146138`*^-23"}], ",", 
                  "2.458524821708158`*^65"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"13.527765737820786`", ",", 
               RowBox[{"{", "3.158206386800286`*^67", "}"}]}], "}"}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"9.017585750442871`", ",", 
               RowBox[{"{", "1.228201983817898`*^66", "}"}]}], "}"}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<21\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "0.6372356957845923`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.216315585189986`*^-24", ",", "1.752990873170152`*^-24", 
                  ",", "4.887967391951906`*^74"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.231815227989378`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.07877543379534957`", ",", 
                  RowBox[{"-", "0.1152918574942681`"}], ",", 
                  RowBox[{"-", "1.641398688998167`*^-99"}]}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.005908186031561`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "6.276716433601872`*^-24"}], ",", 
                  "1.1518794082214532`*^-23", ",", "2.928801710000576`*^73"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.331207929261522`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.1182838224150381`*^-23"}], ",", 
                  "1.904629026755172`*^-23", ",", "6.947795423731946`*^73"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.386418928382894`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.4419377274257012`*^-23", ",", "1.3492640739826134`*^-23", 
                  ",", "6.231257778198946`*^73"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.974952709693478`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.6178934097469442`*^-23", ",", "1.307312782247195`*^-23", 
                  ",", "1.746963329293474`*^74"}], "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0003893799347163`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "7.337683511477073`*^-24"}], ",", 
                  "2.855859042534792`*^20"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.4261066657682346`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.1368835204604946`", ",", 
                  RowBox[{"-", "1.6384238178348094`*^-44"}]}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "5.050944266815487`*^-26", ",", "2.714175817044418`*^18"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.835294631498273`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "6.960491016514251`*^-23", ",", "2.0978917232677618`*^21"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "7.607472446040565`*^-23", ",", "8.0903581543673`*^21"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.474437967328811`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.1280780978585201`", ",", 
                  RowBox[{"-", "8.94242159923996`*^-48"}]}], "}"}]}], "}"}]}],
              "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.004283852518709`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.5614014147500102`*^-23"}], ",", 
                  "2.880681373124249`*^20"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.6410667937404675`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "3.725594828050572`*^-22", ",", "1.499019179108211`*^22"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "7.789613161410683`*^-26"}], ",", 
                  "1.9810876370520712`*^18"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.483285438033783`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "5.918978276644917`*^-24", ",", "3.348331878313687`*^21"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"3.9780709810275474`", ",", 
               RowBox[{"{", "8.05621870898447`*^21", "}"}]}], "}"}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.697834756394737`", ",", 
                RowBox[{"{", "7.899888264184875`*^21", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.779945820152948`", ",", 
                RowBox[{"{", "5.631426899676615`*^22", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "9.798837782308886`*^21", ",", "6.567296509244889`*^-24"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.626270118997251`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "2.672343479266249`*^-46"}], ",", 
                  "0.2723189982647092`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "9.53640480205141`*^18", ",", "5.542550858293899`*^-21"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.347107600633537`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.3523209563998504`*^-46", ",", "1.4642313203198245`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{"3.357757252891661`*^16", ",", 
                  RowBox[{"-", "5.121082759618`*^-27"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5.659011734016838`", ",", 
                RowBox[{"{", 
                 RowBox[{"8.959333662713787`*^21", ",", 
                  RowBox[{"-", "7.041134812325797`*^-24"}]}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.046992310328944`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.1962589479626961`*^-24"}], ",", 
                  "2.778816688518585`*^73"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.1319256335073358`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "3.443962797949022`*^-24", ",", "2.408260749086315`*^73"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.113107676944943`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.525133868472017`*^-26", ",", "4.227493835550872`*^73"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.6460812786206`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "3.0348652447145694`*^-26"}], ",", 
                  "2.667250825680693`*^73"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.59679914117918`", ",", 
                RowBox[{"{", "9.694900287527912`*^21", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.5001111975224335`", ",", 
                RowBox[{"{", "8.083034836345114`*^22", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"3.3313809838924766`", ",", 
               RowBox[{"{", "1.314277327235367`*^22", "}"}]}], "}"}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"3.2411605289732797`", ",", 
               RowBox[{"{", "5.046764158415589`*^21", "}"}]}], "}"}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"5.287061065074116`", ",", 
               RowBox[{"{", "5.593276089487513`*^21", "}"}]}], "}"}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.129475581864303`", ",", 
                RowBox[{"{", "3.641217588690126`*^74", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"10.826232871720794`", ",", 
                RowBox[{"{", "6.0873667398634`*^77", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"11.55073864966289`", ",", 
               RowBox[{"{", "1.1039727694716185`*^77", "}"}]}], "}"}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<23\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "0.6313460865056819`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0153428078175635`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "5.370051481946208`*^-14"}], ",", 
                  RowBox[{"-", "6.725459053861474`*^-14"}], ",", 
                  "4.743107409054498`*^40"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.397426239431883`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.5445170922664274`*^-11", ",", "1.93567120597857`*^-11", 
                  ",", "9.845027761733798`*^41"}], "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.722001632062749`*^-11"}], ",", 
                  "2.783543508264296`*^-11", ",", "1.238740071986228`*^39"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.917960665963913`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.646159906560559`*^-11"}], ",", 
                  "2.325136287506848`*^-11", ",", "1.059422385959142`*^40"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.295587865074017`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "4.263755200919036`*^-13", ",", "9.190199416954243`*^-13", 
                  ",", "5.022842085386678`*^39"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.830894520972896`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "4.038638545187184`*^-13", ",", "5.270980164840225`*^-13", 
                  ",", "1.504262334073734`*^40"}], "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0004585322142305`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "3.201632022503809`*^-12"}], ",", 
                  "9.586977178269778`*^8"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.402948829906515`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.1519329089238886`", ",", 
                  RowBox[{"-", "1.151961106451737`*^-20"}]}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.8643656166757`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "9.939227489973878`*^-12", ",", "1.4004401193803669`*^10"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.212135712960815`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "3.1291468349370844`*^-11", ",", "6.059649164269729`*^10"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.369824752006177`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.13658285943011123`", ",", 
                  RowBox[{"-", "1.458701931924955`*^-22"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"11.101180450179658`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.005815480487398865`", ",", 
                  RowBox[{"-", "6.2111929988424384`*^-24"}]}], "}"}]}], 
               "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.00524539348122`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "5.062574751032562`*^-11"}], ",", 
                  "3.262378159395586`*^8"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.642777254530995`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "9.335999702252286`*^-12"}], ",", 
                  "2.264827071542366`*^10"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.5258501168647385`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.652131759551977`*^-12", ",", "7.476059466818933`*^9"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.800309385265948`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "2.000732876397684`*^-10", ",", "2.863868706251047`*^10"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.487707367610588`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "4.319825840215904`*^11", ",", "3.8015432463065395`*^-11"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.332322017159605`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.855549897761174`*^-24"}], ",", 
                  "0.020981941987768805`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "7.054107095855716`*^6", ",", "1.115611233317556`*^-8"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.353265287991756`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "7.018048544353639`*^-23", ",", "1.4527535994132752`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.647476721010708`", ",", 
                RowBox[{"{", 
                 RowBox[{"2.4641298000518055`*^10", ",", 
                  RowBox[{"-", "2.866137511386175`*^-12"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"6.491070599415779`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "8.846253001178705`*^-23"}], ",", 
                  "0.6815820704725761`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1.0539450548343226`*^-13", ",", "8.683244152862237`*^38"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.0606483057314504`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "9.450044169242038`*^-14", ",", "4.320001189781498`*^39"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.793331627538779`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "2.714916662086885`*^-14", ",", "2.224040608423884`*^39"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.239119435697014`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "3.753776583529574`*^-15"}], ",", 
                  "4.964034182022236`*^39"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"10.348135369267538`", ",", 
                RowBox[{"{", "2.759611559234757`*^43", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"22.171836885272594`", ",", 
                RowBox[{"{", "3.268806393783749`*^44", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"8.737383286029726`", ",", 
               RowBox[{"{", "5.010010521859339`*^41", "}"}]}], "}"}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"5.952847793273681`", ",", 
               RowBox[{"{", "1.2837784443824675`*^40", "}"}]}], "}"}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<25\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "0.6160654920342555`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.0007858553479190101`", ",", "0.004071698721227471`", ",", 
                  "1255.509922274804`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.4100825981452165`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.00037060110878572996`"}], ",", 
                  RowBox[{"-", "0.005695685684867821`"}], ",", 
                  "257.2533596090639`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.15393002846007312`", ",", "0.6847354378022763`", ",", 
                  "11.496863240548294`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.5063612065270244`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.019432661951475097`", ",", 
                  RowBox[{"-", "0.033666673052439`"}], ",", 
                  "339.90601390163187`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.002185292305012352`", ",", "0.01316997587205748`", ",", 
                  "230.75228520086918`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.512550238241516`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.5352894697397443`"}], ",", 
                  RowBox[{"-", "0.36338855446789786`"}], ",", 
                  "1.7854074571532859`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0005181348664545`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7955858216650754`", ",", 
                  RowBox[{"-", "0.02085755814481979`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"2.18727724746114`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.1056328077252124`", ",", "0.6725019283044709`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.865726179709165`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.859678622036449`", ",", "0.12197232353343584`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.302023075479821`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.04051324693787082`", ",", "1.4554513886784584`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.905416137811653`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.012623376434086097`", ",", "0.8056415838229725`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.317978309453702`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.141100936805441`", ",", 
                  RowBox[{"-", "0.04352984318287889`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.005499120109464`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.8162023158915938`", ",", "0.002119390993819011`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.624425817062162`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9783629209825947`", ",", "0.5231085105279005`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.492664287435042`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5308148688838112`", ",", "0.16347061719760217`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.535667673127479`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.08854754424413953`"}], ",", 
                  "0.5291700642801503`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.121728108189478`", ",", 
                RowBox[{"{", "1.2478455247151756`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.415937750953798`", ",", 
                RowBox[{"{", "0.2671309191316455`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.467234314664416`", ",", 
                RowBox[{"{", "1.1738910725292835`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.635152426872092`", ",", 
                RowBox[{"{", "1.2591913449648573`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.930607894493128`", ",", "0.050911185615781576`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.45901968833177`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.27141910147399645`"}], ",", 
                  "0.286359014857638`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.001504633309327`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.05930974001319486`"}], ",", 
                  "0.9142778974948599`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.8509128657286045`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.1961545503113526`", ",", 
                  RowBox[{"-", "0.16792526621530915`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.4281725111667845`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9808325889761017`", ",", 
                  RowBox[{"-", "0.012950683291962774`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5.598468849739449`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.10716649085494723`"}], ",", 
                  "0.694651592433517`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0064843744755105`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9592278315403664`", ",", "2.5235753534544676`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.9787213045018066`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.04673173415950765`"}], ",", 
                  "178.30382044305574`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.003948593082660968`"}], ",", 
                  "75.10948894743846`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.907543211214634`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.08434682621478899`"}], ",", 
                  "188.72547846011315`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"8.379648640849688`", ",", 
                RowBox[{"{", "0.29452936984606404`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"11.83312433869493`", ",", 
                RowBox[{"{", "0.05430494963938471`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.5568200845055715`", ",", 
                RowBox[{"{", "0.9976761581232091`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.36023218747512`", ",", 
                RowBox[{"{", "0.8199714412272159`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "0.9157919292670996`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.574945203139682`", ",", 
                RowBox[{"{", "2.1423926811446763`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.235274830121598`", ",", 
                RowBox[{"{", "2.0119147678716507`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.784370694875925`", ",", 
                RowBox[{"{", "0.47486043508475234`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.352245558455669`", ",", 
                RowBox[{"{", "0.6806063967308579`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.223518344977462`", ",", 
                RowBox[{"{", "1.4629222397145523`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "1130.0698976381123`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.7874513786813098`", ",", 
                RowBox[{"{", "1008.3154267712016`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.5199021811579163`", ",", 
                RowBox[{"{", "333.66091371465046`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.39574644069814`", ",", 
                RowBox[{"{", "697.4456370468224`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", "220.29075629444569`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.900652138606834`", ",", 
                RowBox[{"{", "442.0727244312021`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<27\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "0.6170616464294553`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.0016097033118365742`", ",", "0.006972643529563919`", ",", 
                  "591.6996492580813`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.585697007318296`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0007369122265387949`"}], ",", 
                  RowBox[{"-", "0.003335786219039066`"}], ",", 
                  "183.16520836959882`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.31848870330012297`", ",", "0.85703947120833`", ",", 
                  "6.282461388339894`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.1493726616658515`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.006828707998603829`", ",", 
                  RowBox[{"-", "0.013899423512292407`"}], ",", 
                  "81.25370529279712`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.0015098072657706383`", ",", "0.01561081959140483`", ",", 
                  "106.87941584144133`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.462212731565802`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.521891072435262`", ",", "0.38779871180407527`", ",", 
                  "1.731370334129361`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.000544050634868`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7684390669504229`", ",", 
                  RowBox[{"-", "0.021445548273808363`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"2.2553911180343587`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.1005005355847433`", ",", "0.6827122918173264`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.887372620722601`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8596877009413018`", ",", "0.10729188116686034`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.294875690503933`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.0466649003127472`", ",", "1.4179705514458354`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.739868154155986`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.011557955744175103`", ",", "0.8454720893949874`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.265553859482503`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.14599697230501393`", ",", 
                  RowBox[{"-", "0.03467233731836853`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.006493240467876`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8147616670876172`", ",", 
                  RowBox[{"-", "0.013675886467354396`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.621134615194797`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9864616315820623`", ",", "0.48732208833462853`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.2891037463920645`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.011839576476817446`", ",", "0.365727919716429`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.514014171114182`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5451623244694745`", ",", "0.055489807560172556`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.001573578202657`", ",", 
                RowBox[{"{", "1.292838214520353`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.162818273039003`", ",", 
                RowBox[{"{", "0.3014968370018292`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.464813316623154`", ",", 
                RowBox[{"{", "1.1307541137068895`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.385362968808573`", ",", 
                RowBox[{"{", "1.32213549834714`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8952262625088555`", ",", "0.05399982764420877`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.41675608502159`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.2884616915003251`"}], ",", 
                  "0.2897867145317989`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0018330645347877`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0643113364226474`"}], ",", 
                  "0.9176316818397905`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.022620241141055`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.159162215613324`", ",", 
                  RowBox[{"-", "0.24404645941350836`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.532995044486119`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5247304648258199`", ",", "0.457503541993229`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.536213767790209`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.661035233572423`", ",", 
                  RowBox[{"-", "0.47237697813938706`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.951540296207599`", ",", "2.925289056324377`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.884452812323535`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0762992406384763`"}], ",", 
                  "105.71613142295733`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.068495034046532`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.005460219050272555`"}], ",", 
                  "54.658705897593016`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.91943571151894`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.39985803370752737`"}], ",", 
                  "101.10407477158653`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.956490660639846`", ",", 
                RowBox[{"{", "0.2914015410035402`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.463549841868494`", ",", 
                RowBox[{"{", "0.1162562674857013`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.5014605504716005`", ",", 
                RowBox[{"{", "0.9527941133636509`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.156056401126835`", ",", 
                RowBox[{"{", "0.8946044826472728`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "0.7192896764220011`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.558147449820178`", ",", 
                RowBox[{"{", "2.176502175470006`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.238246671573755`", ",", 
                RowBox[{"{", "1.997769655272812`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.406148344698359`", ",", 
                RowBox[{"{", "0.49511278196478137`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.424463816046969`", ",", 
                RowBox[{"{", "0.6002044973500867`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.180894530891727`", ",", 
                RowBox[{"{", "1.4769245085791944`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "468.0170786716954`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.7463592975110234`", ",", 
                RowBox[{"{", "509.5386807247169`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.298121953732958`", ",", 
                RowBox[{"{", "101.86660320193936`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.143832672538483`", ",", 
                RowBox[{"{", "277.9756477377967`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", "96.3816708077622`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.844380653343929`", ",", 
                RowBox[{"{", "191.1305724509848`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<29\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "0.6074586181219717`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.0019241389325014623`", ",", "0.008287578215485588`", ",", 
                  "551.7404397326712`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.4972971844669125`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0014382320030929274`"}], ",", 
                  RowBox[{"-", "0.005467574604752854`"}], ",", 
                  "203.49860709644435`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.32038250030663157`", ",", "0.8834617750296804`", ",", 
                  "5.893737969222067`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.318989057020465`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.01218580479335845`", ",", 
                  RowBox[{"-", "0.021349518940086413`"}], ",", 
                  "110.5163425273687`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.0011281327797293698`", ",", "0.01692178952454233`", ",", 
                  "100.94712632146987`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.432677565909111`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.49364545565208084`"}], ",", 
                  RowBox[{"-", "0.4059397925177678`"}], ",", 
                  RowBox[{"-", "0.2390768555445753`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0005745453555916`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.758758784180055`", ",", 
                  RowBox[{"-", "0.021765449039040482`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"2.2208248734968974`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.11468322921871318`", ",", "0.6535240473532334`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.8909548250814225`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8587858217181819`", ",", "0.105836966551181`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.265171040975129`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.0449237896604617`", ",", "1.3901744454272231`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.744613494030021`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.013661919580944598`", ",", "0.8441832138950595`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.23123715545518`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.14917860711616035`", ",", 
                  RowBox[{"-", "0.041541035781843615`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0067737119481075`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8072112807540479`", ",", 
                  RowBox[{"-", "0.02015549054832129`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.611301364311394`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9910749809969991`", ",", "0.49159251460971715`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.309048362565178`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.015839261766669152`", ",", "0.37538529578460755`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.490162713620403`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.5310230095024859`", ",", "0.04553091244536673`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.99656621943935`", ",", 
                RowBox[{"{", "1.3017685563756982`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"9.113075740420713`", ",", 
                RowBox[{"{", "0.31047042894151594`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.445858831413108`", ",", 
                RowBox[{"{", "1.091347851580769`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.2953372399687835`", ",", 
                RowBox[{"{", "1.30047875074369`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8924320817331518`", ",", "0.05672405021943994`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.432443365650923`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.32185023010147257`", ",", 
                  RowBox[{"-", "0.2834662584340611`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.00180236635892`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0649097943526862`"}], ",", 
                  "0.9138012797458337`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.106798315857052`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.140879282222432`", ",", 
                  RowBox[{"-", "0.28268417434368637`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.4184291801968225`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7598272794266355`", ",", 
                  RowBox[{"-", "0.0008428574621189123`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"5.51868952745745`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.09826952231869517`"}], ",", 
                  "0.6508207571756047`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.050274217554952`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0219891871422506`", ",", "2.860043031597599`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.8814433369438115`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.05054200985939955`"}], ",", 
                  "95.01329365116821`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.063354707510614`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0064567221067233435`"}], ",", 
                  "51.345166812445335`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.910805080970255`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.8837166012457345`"}], ",", 
                  "21.85097064320385`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.813607088823099`", ",", 
                RowBox[{"{", "0.25253518992054674`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.827460476413053`", ",", 
                RowBox[{"{", "0.1752977731267298`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.508213924459647`", ",", 
                RowBox[{"{", "0.9360647572820701`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.100027470521206`", ",", 
                RowBox[{"{", "0.9061381820822977`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "0.8157689902758497`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.588057345100451`", ",", 
                RowBox[{"{", "2.155773701591521`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.248630524558453`", ",", 
                RowBox[{"{", "2.006284879774633`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.521624001718585`", ",", 
                RowBox[{"{", "0.49023783498292195`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.402147519442441`", ",", 
                RowBox[{"{", "0.5872264393101012`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.18003647655296`", ",", 
                RowBox[{"{", "1.482912336245636`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "440.7175506081984`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.7577275054149895`", ",", 
                RowBox[{"{", "485.6197446702139`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.4159030042080007`", ",", 
                RowBox[{"{", "120.92228886841117`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.2637060970646425`", ",", 
                RowBox[{"{", "270.06980690086897`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", "88.33841793400586`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.837475761177294`", ",", 
                RowBox[{"{", "185.48820460480965`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}], ",", "\n", "\t\t", 
        RowBox[{"\"\<31\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "\"\<ExternalOPEMagnitude\>\"", "\[Rule]", "0.6144849628587652`"}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.003271358385344864`", ",", "0.011696160231956387`", ",", 
                  "388.7110040969259`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.31462134850886`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0037816805752990596`"}], ",", 
                  RowBox[{"-", "0.0070269741944080895`"}], ",", 
                  "147.21813003005408`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.5399922857825825`", ",", "0.963916153699972`", ",", 
                  "4.127237834812368`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.283561118858065`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.007142196089219538`", ",", 
                  RowBox[{"-", "0.01436954418581782`"}], ",", 
                  "73.52146855822787`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.0010584572709499628`", ",", "0.013250811608165417`", ",", 
                  "67.75497893706336`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.363830005471542`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.3663848330130009`", ",", "0.491793483226312`", ",", 
                  "1.5327858079531844`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.0005897802805395`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7413130078609991`", ",", 
                  RowBox[{"-", "0.022354051567469852`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"2.2696597552920093`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.11150188589014975`", ",", "0.6572171651228238`"}],
                  "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.895521597649322`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8527488485721377`", ",", "0.08500734190195114`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.287820584767053`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.056727572298043934`", ",", "1.3745389223426847`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.647686967938855`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.012983183227616178`", ",", "0.8650936615076822`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"6.201508842868851`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.1521400787683626`", ",", 
                  RowBox[{"-", "0.03556064730207103`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0081242286234517`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8097664780507282`", ",", 
                  RowBox[{"-", "0.03938902728468132`"}]}], "}"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"4.610301882890945`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.9911732184376361`", ",", "0.5431165193218426`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.2159066122093884`", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "0.011115515548587914`", ",", "0.30091602256566075`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.48286542053532`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.529746991671707`", ",", "0.03628616075495347`"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.953609480974869`", ",", 
                RowBox[{"{", "1.3150487557142938`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.997959846340484`", ",", 
                RowBox[{"{", "0.32823271044547947`", "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.446533295924718`", ",", 
                RowBox[{"{", "1.0491818309937309`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.06495053220027`", ",", 
                RowBox[{"{", "1.2599182539129312`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.8507061386931571`", ",", "0.0537278196476796`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.417963323577809`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.3362884346448671`", ",", 
                  RowBox[{"-", "0.28323340479394404`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.0018733708711016`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.06560320514146326`"}], ",", 
                  "0.9109248645728306`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.099097146965901`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.110086838634536`", ",", 
                  RowBox[{"-", "0.24389190483250411`"}]}], "}"}]}], "}"}]}], 
             "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.52074911249125`", ",", 
                RowBox[{"{", 
                 RowBox[{"0.7294322190450527`", ",", "0.12806151508936778`"}],
                  "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.53671649375012`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.24461822559712512`"}], ",", 
                  "0.6511364828781869`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.048749363765179`", ",", 
                RowBox[{"{", 
                 RowBox[{"1.0274822061776538`", ",", "3.152770251914464`"}], 
                 "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2.857862225812349`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.07692697160500281`"}], ",", 
                  "79.26612871296739`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.055325259732809`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.0066153209256461275`"}], ",", 
                  "38.87750011593645`"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.80228847054307`", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.06491879662338822`"}], ",", 
                  "80.78067969438544`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.319724325249455`", ",", 
                RowBox[{"{", "0.24151574511523197`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.742572098292127`", ",", 
                RowBox[{"{", "0.2121421804811803`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"4.4956299443453105`", ",", 
                RowBox[{"{", "0.8917603113524124`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.038626215923397`", ",", 
                RowBox[{"{", "0.9373845971807366`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "0.6723248580660095`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.568974559741567`", ",", 
                RowBox[{"{", "2.184028806051702`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"6.257092469262111`", ",", 
                RowBox[{"{", "2.013747034299794`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.484450182489864`", ",", 
                RowBox[{"{", "0.4770058093248101`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.415892753932292`", ",", 
                RowBox[{"{", "0.5278561252449241`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"8.156373221766502`", ",", 
                RowBox[{"{", "1.4944149339137711`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.`", ",", 
                RowBox[{"{", "275.6329291090422`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3.7311998111416833`", ",", 
                RowBox[{"{", "365.691546410652`", "}"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3.384344524197386`", ",", 
                RowBox[{"{", "75.54391314291165`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"4.17792724693636`", ",", 
                RowBox[{"{", "172.36878025074668`", "}"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{
            RowBox[{"chan", "[", 
             RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5.000001`", ",", 
                RowBox[{"{", "55.791723194452075`", "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"5.769202387781483`", ",", 
                RowBox[{"{", "121.61218441660684`", "}"}]}], "}"}]}], 
             "}"}]}]}], "}"}]}]}], "\[RightAssociation]"}]}]}], "\n", 
    "\[RightAssociation]"}]}], ";"}]], "Code",
 CellChangeTimes->{
  3.960975671295314*^9, {3.960975702937274*^9, 3.960975720674685*^9}, {
   3.960975773065645*^9, 3.960975831582445*^9}, {3.960975896549694*^9, 
   3.960975984986895*^9}, {3.960976068450121*^9, 3.960976068947668*^9}, {
   3.960976340832444*^9, 3.960976363136613*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"a57067b7-5d25-40b8-8463-bff19dbd337d"],

Cell["\<\
For one operator we also used the third lowest dimension (since the first two \
operators appear to both be spurious):\
\>", "Text",
 CellChangeTimes->{{3.960979073405225*^9, 3.960979095622108*^9}, {
  3.960979151116234*^9, 
  3.960979153064705*^9}},ExpressionUUID->"aeb1dcb8-a04f-43dc-a6a2-\
cc2ab016b361"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrumThirdOperatorQ2L2", "=", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\"\<3\>\"", "\[Rule]", 
      RowBox[{"\[LeftAssociation]", 
       RowBox[{
        RowBox[{"\"\<19\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"3.675108847250692`", ",", 
             RowBox[{"{", 
              RowBox[{"1.7116343678175188`", ",", 
               RowBox[{"-", "1.1539585322196078`"}]}], "}"}]}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"\"\<21\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"3.6710224652972268`", ",", 
             RowBox[{"{", 
              RowBox[{"1.7338479591079126`", ",", 
               RowBox[{"-", "1.1582571498151857`"}]}], "}"}]}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"\"\<23\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"3.6694444865935814`", ",", 
             RowBox[{"{", 
              RowBox[{"1.7356392776439855`", ",", 
               RowBox[{"-", "1.1589117002926268`"}]}], "}"}]}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"\"\<25\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"3.6667809523014423`", ",", 
             RowBox[{"{", 
              RowBox[{"1.73892639120698`", ",", 
               RowBox[{"-", "1.1615101632841929`"}]}], "}"}]}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"\"\<27\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"3.6626225296889947`", ",", 
             RowBox[{"{", 
              RowBox[{"1.7455524654722354`", ",", 
               RowBox[{"-", "1.1637245923187118`"}]}], "}"}]}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"\"\<29\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"3.661672255818437`", ",", 
             RowBox[{"{", 
              RowBox[{"1.7504951673928715`", ",", 
               RowBox[{"-", "1.164448164528874`"}]}], "}"}]}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"\"\<31\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"3.6583653373967664`", ",", 
             RowBox[{"{", 
              RowBox[{"1.7540933059961437`", ",", 
               RowBox[{"-", "1.1665768721538532`"}]}], "}"}]}], "}"}]}], 
          "}"}]}]}], "\[RightAssociation]"}]}], ",", 
     RowBox[{"\"\<4\>\"", "\[Rule]", 
      RowBox[{"\[LeftAssociation]", 
       RowBox[{
        RowBox[{"\"\<19\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5.6625307677775485`", ",", 
             RowBox[{"{", 
              RowBox[{"1.2621343906104707`", ",", "0.1035499147178685`"}], 
              "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<21\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5.664228823082092`", ",", 
             RowBox[{"{", 
              RowBox[{"1.2916826917538997`", ",", "0.10246857631633054`"}], 
              "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<23\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5.577500109015094`", ",", 
             RowBox[{"{", 
              RowBox[{"1.2007807349053`", ",", "0.1196509528310686`"}], 
              "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<25\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5.5879914492109775`", ",", 
             RowBox[{"{", 
              RowBox[{"1.230021897794378`", ",", "0.11329103739404074`"}], 
              "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<27\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5.571533807479682`", ",", 
             RowBox[{"{", 
              RowBox[{"1.1701179647981519`", ",", "0.12670361638111602`"}], 
              "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<29\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5.580365430021829`", ",", 
             RowBox[{"{", 
              RowBox[{"1.1811953033273992`", ",", "0.12333972401681549`"}], 
              "}"}]}], "}"}]}], "}"}]}]}], "\[RightAssociation]"}]}], ",", 
     RowBox[{"\"\<5\>\"", "\[Rule]", 
      RowBox[{"\[LeftAssociation]", 
       RowBox[{
        RowBox[{"\"\<19\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5.890033828826129`", ",", 
             RowBox[{"{", 
              RowBox[{"2.3069890220675426`*^20", ",", 
               RowBox[{"-", "6.355054417954105`*^-19"}]}], "}"}]}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"\"\<21\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"6.222088751289548`", ",", 
             RowBox[{"{", 
              RowBox[{
              "6.630705571771537`*^-64", ",", "1.903992873262247`*^-19"}], 
              "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<23\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"6.295062730292205`", ",", 
             RowBox[{"{", 
              RowBox[{
              "8.031379711506611`*^-23", ",", "0.28040940422514826`"}], 
              "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<25\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"4.38706299670071`", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.42269964281498756`"}], ",", 
               "1.4425986741410208`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<27\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"4.390280304401294`", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.3692083090851887`"}], ",", 
               "1.4292538804801953`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<29\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"4.391561075539419`", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.3325889604112867`"}], ",", 
               "1.4226205283564124`"}], "}"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"\"\<31\>\"", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"chan", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"4.385153223600458`", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.3796854895373679`"}], ",", 
               "1.4299593329059972`"}], "}"}]}], "}"}]}], "}"}]}]}], 
       "\[RightAssociation]"}]}]}], "\[RightAssociation]"}]}], ";"}]], "Code",\

 CellChangeTimes->{{3.960979050121112*^9, 3.960979068281163*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"aec9442a-e168-4dce-a4ca-8f27cae35bb9"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 836.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5b396b1d-4e48-465a-a375-feb3166aa5f8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 215, 4, 74, "Section",ExpressionUUID->"f10b46ff-b220-463c-a02b-a544e64212e5"],
Cell[798, 28, 586, 12, 64, "Text",ExpressionUUID->"e07aa236-cb19-4ae5-b301-d71d77f16afe"],
Cell[CellGroupData[{
Cell[1409, 44, 328, 10, 58, "Subsection",ExpressionUUID->"30974d91-97de-4d4a-846a-063a37741eff"],
Cell[1740, 56, 9667, 193, 640, "Code",ExpressionUUID->"b7a52099-c9a9-49c8-b9c5-ecb5eefd02f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11444, 254, 173, 3, 58, "Subsection",ExpressionUUID->"ff33b2a0-5e1e-4a63-9bda-1c96e226daf0"],
Cell[11620, 259, 1594, 34, 165, "Text",ExpressionUUID->"f725208b-8edb-41b7-aaa1-656f0140249d"],
Cell[13217, 295, 272670, 6713, 587, "Code",ExpressionUUID->"a57067b7-5d25-40b8-8463-bff19dbd337d"],
Cell[285890, 7010, 317, 7, 38, "Text",ExpressionUUID->"aeb1dcb8-a04f-43dc-a6a2-cc2ab016b361"],
Cell[286210, 7019, 8992, 232, 56, "Code",ExpressionUUID->"aec9442a-e168-4dce-a4ca-8f27cae35bb9"]
}, Open  ]]
}, Open  ]]
}
]
*)


